Convergence to periodic orbits in 3-dimensional strongly 2-cooperative systems

The flow of a $k$-cooperative system maps the set of vectors with up to~$(k-1)$ sign variations to itself. Strongly $2$-cooperative systems satisfy a strong \Poincare-Bendixson property: any bounded solution that evolves in a compact set containing no equilibria converges to a periodic orbit. For $3$-dimensional strongly $2$-cooperative nonlinear systems, we provide a simple sufficient condition that guarantees the existence, in the state space, of an invariant compact set that includes no equilibrium points. Thus, any solution emanating from this set converges to a periodic orbit. We characterize explicitly the set of initial conditions from which the trajectory converges to a periodic solution. We demonstrate our theoretical results on two well-known models in biochemistry: a 3D Goodwin oscillator model and the 3D Field-Noyes ordinary-differential-equation (ODE) model for the Belousov-Zhabotinskii reaction.

==> Equilibrium_Instability.m <==
% ---- Parameter definition ---- %
q = 8.375*10^(-6);
f = 1;
s = 0.3;

% ---- Compute Equilibrium point ---- %
% Use equation (10) in the paper

x0 = ((1-f-q)+sqrt((1-f-q)^2+4*q*(1+f)))/(2*q);
z0 = x0;
y0 = f*x0/(1+x0);

% ---- Compute E ---- %
% Compute E below (13) for the given s

E = s*y0+x0*(1/s+2*q*s)+1/s-s;

% ---- Compute w ---- $
% Compute w from (13)

wmax = -1/(2*E) * (E^2+f*(1-x0)) + 1/(2*E)*sqrt((E^2+f*(1-x0))^2-4*E^2*(2*q*x0^2+x0*(q-1)+f));

w = 0.99 * wmax;

% ---- Verify Instability ---- %
% Use Jacobian below (22) in our paper and verify instability.

J = [s*(1-y0-2*q*x0) s*(1-x0) 0 ;
    -1/s*y0 -1/s*(1+x0) f/s;
    w 0 -w];

eig(J)

==> Simulate_System.m <==
options = odeset('RelTol',1e-12,'AbsTol',1e-12);

init= [1.5*x0, 10*y0, 1.5*z0];

[t,x]=ode45(@ZhabReaction,[0 500],init,options);

f = figure;
plot(t,x(:,1),'b-.',t,x(:,2),'k-.',t,x(:,3),'r-.');
hold on
xlabel('$t$','Interpreter','latex','FontSize',16);
legend('x','y','z');
title('Field-Noyes model: solution vs. $t$','Interpreter','latex','FontSize',16);
hold off


function ret=ZhabReaction(~,x)

xode = x(1);
yode = x(2); 
zode = x(3);

f = 1;
q = 8.375*10^(-6);
s = 1;
w = 0.493873481105027;

xd = s*(yode-xode*yode+xode-q*xode^2);
yd = 1/s*(f*zode-yode-xode*yode);
zd = w*(xode-zode);

ret=[xd yd zd]';

end
